First results on QCD+QED with C* boundary conditions

Accounting for isospin-breaking corrections is critical for achieving subpercent precision in lattice computations of hadronic observables. A way to include QED and strong-isospin-breaking corrections in lattice QCD calculations is to impose C$^\star$ boundary conditions in space. Here, we demonstrate the computation of a selection of meson and baryon masses on two QCD and five QCD+QED gauge ensembles in this setup, which preserves locality, gauge and translational invariance all through the calculation. The generation of the gauge ensembles is performed for two volumes, and three different values of the renormalized fine-structure constant at the U-symmetric point, corresponding to the SU(3)-symmetric QCD in the two ensembles where the electromagnetic coupling is turned off. We also present our tuning strategy and, to the extent possible, a cost analysis of the simulations with C$^\star$ boundary conditions.

==> figs/mk_mscan_dat.sh <==
logfile=96x48b3.24a0.05ku0.1355368kds0.134596kc0.12959326r001.ms7.log
nc=530
ifl=1

scanfile=mscan_nc_${nc}_ifl_${ifl}.dat

grep mscan $logfile | awk -vc=$nc -vf=$ifl '$3==c && $5==f {print $7,$11,$7-$11,0,$7,$11,$7+$11,0}' > $scanfile

i=0
cat $scanfile | while read line 
do
   outfile=region_nc_${nc}_ifl_${ifl}_i_${i}.dat
   echo $line | awk '{printf "%s %s\n%s %s\n%s %s\n",$3,$4,$5,$6,$7,$8}' > $outfile
   ((i++))
done

